A Flow in the Forest

Using the matrix-forest theorem and the Parisi-Sourlas trick we formulate and solve a one-matrix model with non-polynomial potential which provides perturbation theory for massive spinless fermions on dynamical planar graphs. This is a lattice version of 2d quantum gravity coupled to massive spinless fermions. Our model equivalently describes the ensemble of spanning forests on the same graphs. The solution is formulated in terms of an elliptic curve. We then focus on a near-critical scaling limit when both the graphs and the trees in the forests are macroscopically large. In this limit we obtain universal one-point scaling functions (condensates), parameterized in terms of the Lambert function. Our results provide a rare example where one can explore the flow between two gravity models -- in this case, the theories of conformal matter coupled to 2d gravity with c=-2 (large trees regime) and c=0 (small trees regime). We also compute the disc partition functions with Dirichlet and Neumann boundary conditions in the same critical limit.

==> anc/trphi3v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12786,        369]
NotebookOptionsPosition[     12228,        346]
NotebookOutlinePosition[     12660,        363]
CellTagsIndexPosition[     12617,        360]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "an", " ", "auxiliary", " ", "Mathematica", " ", 
     "file", " ", "accompanying", " ", "the", " ", "paper", " ", 
     "\"\<A Flow in the Forest\>\"", " ", "by", " ", "Alexander", " ", 
     "Gorsky"}], ",", " ", 
    RowBox[{"Vladimir", " ", "Kazakov"}], ",", " ", 
    RowBox[{
     RowBox[{"Fedor", " ", "Levkovich"}], "-", "Maslyuk"}], ",", " ", 
    RowBox[{"Victor", " ", "Mishnyakov"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "give", " ", "the", " ", "results", " ", "for", " ", "the", 
     " ", "correlators", " ", 
     FractionBox["1", "N"]}], "<", 
    RowBox[{"Tr", " ", "\[Phi]"}], ">", " ", 
    RowBox[{"and", " ", 
     FractionBox["1", "N"]}], "<", 
    RowBox[{"Tr", " ", 
     RowBox[{"\[Phi]", "^", "3"}]}], ">", " ", 
    RowBox[{
    "discussed", " ", "in", " ", "section", " ", "4.2", " ", "of", " ", "the",
      " ", "paper"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.8746524779560504`*^9, 3.8746525015959363`*^9}, {
  3.8746525704379606`*^9, 3.874652635205475*^9}, {3.874652684973188*^9, 
  3.874652696063665*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Result for Tr ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Phi]", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ef497fed-eed0-4a11-991c-9dac9f21a056"]
}], "Chapter",
 CellChangeTimes->{{3.874651070810154*^9, 3.8746510897724476`*^9}, {
  3.8746513373627543`*^9, 
  3.874651337604848*^9}},ExpressionUUID->"abf9d378-7abd-4cff-9db0-\
30c30007542f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr\[Phi]3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"420", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"105", " ", 
       SuperscriptBox["c", "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["y", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "p"}], ")"}], " ", 
          SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
      RowBox[{"336", " ", 
       SuperscriptBox["c", "5"], " ", "M", " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"135", "+", 
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "p"}], ")"}], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"7", " ", "p"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["p", "2"]}]}], ")"}], " ", 
          SuperscriptBox["y", "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"EllipticE", "[", 
         RowBox[{"1", "-", "p"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c", 
        RowBox[{"9", "/", "2"}]], " ", "\[Pi]", " ", 
       SqrtBox[
        RowBox[{"c", " ", 
         SuperscriptBox["y", "2"]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "p", " ", 
          SuperscriptBox["y", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"21", "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{"21", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"63", " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{"60", "+", 
            RowBox[{"45", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{"60", "+", 
               RowBox[{"70", " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"36", " ", 
                SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"EllipticK", "[", 
        RowBox[{"1", "-", "p"}], "]"}]}], "-", 
      RowBox[{"336", " ", 
       SuperscriptBox["c", "5"], " ", "M", " ", "p", " ", 
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"45", "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "p"}], ")"}], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"5", " ", "p", " ", 
          SuperscriptBox["y", "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"EllipticK", "[", 
         RowBox[{"1", "-", "p"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["c", 
        RowBox[{"9", "/", "2"}]], " ", 
       RowBox[{"EllipticE", "[", 
        RowBox[{"1", "-", "p"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Pi]", " ", 
          SqrtBox[
           RowBox[{"c", " ", 
            SuperscriptBox["y", "2"]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"63", " ", "M", " ", 
             RowBox[{"(", 
              RowBox[{"120", "+", 
               RowBox[{"80", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "p"}], ")"}], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"2", " ", "p"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["p", "2"]}]}], ")"}], " ", 
                SuperscriptBox["y", "4"]}]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["y", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"42", "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["p", "3"], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["p", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"42", "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
               RowBox[{"p", " ", 
                RowBox[{"(", 
                 RowBox[{"42", "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"672", " ", 
          SqrtBox["c"], " ", "M", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"45", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["p", "2"], " ", 
             SuperscriptBox["y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{"45", "+", 
               RowBox[{"54", " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["y", "4"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"EllipticK", "[", 
           RowBox[{"1", "-", "p"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.874651113419032*^9, 3.87465111419343*^9}, {
   3.874651192550044*^9, 3.8746511976045237`*^9}, 3.8746512473819475`*^9, 
   3.874651536640269*^9, 3.880533446775676*^9},
 ExpressionUUID -> "37ae1191-a0a8-495c-81f9-af5121f08fb1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Result for Tr\[Phi]", "Chapter",
 CellChangeTimes->{{3.874651324865126*^9, 
  3.874651334348646*^9}},ExpressionUUID->"e675fe65-6e4d-409b-97d8-\
50cfa58f8c17"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tr\[Phi]", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    SuperscriptBox["c", "3"], " ", "y", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "60"], " ", "\[Pi]", " ", 
       SuperscriptBox["y", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "p"}], ")"}], "2"], " ", "\[Pi]"}], "-", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "p"}], ")"}], "2"], "+", "p"}], ")"}], " ", 
          "y", " ", 
          RowBox[{"EllipticE", "[", 
           RowBox[{"1", "-", "p"}], "]"}]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "p"}], ")"}], " ", "p", " ", "y", " ", 
          RowBox[{"EllipticK", "[", 
           RowBox[{"1", "-", "p"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"M", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "p"}], ")"}], " ", 
             SuperscriptBox["y", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"EllipticE", "[", 
            RowBox[{"1", "-", "p"}], "]"}], "2"]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "p"}], ")"}], " ", "\[Pi]", " ", 
          RowBox[{"EllipticK", "[", 
           RowBox[{"1", "-", "p"}], "]"}]}], "-", 
         RowBox[{"6", " ", "p", " ", "\[Pi]", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"EllipticK", "[", 
           RowBox[{"1", "-", "p"}], "]"}]}], "-", 
         RowBox[{"6", " ", "p", " ", "y", " ", 
          SuperscriptBox[
           RowBox[{"EllipticK", "[", 
            RowBox[{"1", "-", "p"}], "]"}], "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"EllipticE", "[", 
           RowBox[{"1", "-", "p"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"6", "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", "p"}], ")"}], " ", 
                SuperscriptBox["y", "2"]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", "p", "-", 
               SuperscriptBox["y", "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", "p"}], ")"}], " ", 
                SuperscriptBox["y", "2"]}]}], ")"}], " ", 
             RowBox[{"EllipticK", "[", 
              RowBox[{"1", "-", "p"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.87465125488764*^9, 3.8746512596104*^9}, {
   3.874651304368559*^9, 3.874651305518386*^9}, {3.874651560367075*^9, 
   3.874651622204647*^9}, 3.880533458255683*^9},
 ExpressionUUID -> "42ceead6-feaf-4c51-b1d3-ffe0640f5532"]
}, Open  ]]
},
WindowSize->{1920, 976},
WindowMargins->{{-9, Automatic}, {Automatic, -9}},
Magnification:>1.3 Inherited,
FrontEndVersion->"10.4 for Microsoft Windows (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb",
ExpressionUUID -> "d5437e46-14c5-420f-92e3-ae1839015a74"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1239, 30, 100, "Input"],
Cell[CellGroupData[{
Cell[1822, 54, 396, 11, 93, "Chapter"],
Cell[2221, 67, 6423, 175, 243, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8681, 247, 164, 3, 93, "Chapter"],
Cell[8848, 252, 3364, 91, 174, "Input"]
}, Open  ]]
}
]
*)


